The Asaeda-Haagerup fusion categories

The classification of subfactors of small index revealed several new subfactors. The first subfactor above index 4, the Haagerup subfactor, is increasingly well understood and appears to lie in a (discrete) infinite family of subfactors where the Z/3Z symmetry is replaced by other finite Abelian groups. The goal of this paper is to give a similarly good description of the Asaeda-Haagerup subfactor which emerged from our study of its Brauer-Picard groupoid. More specifically, we construct a new subfactor S which is a Z/4Z x Z/2Z analogue of the Haagerup subfactor and we show that the even parts of the Asaeda-Haagerup subfactor are higher Morita equivalent to an orbifold quotient of S. This gives a new construction of the Asaeda-Haagerup subfactor which is much more symmetric and easier to work with than the original construction. As a consequence, we can settle many open questions about the Asaeda-Haagerup subfactor: calculating its Drinfel'd center, classifying all extensions of the Asaeda-Haagerup fusion categories, finding the full higher Morita equivalence class of the Asaeda-Haagerup fusion categories, and finding intermediate subfactor lattices for subfactors coming from the Asaeda-Haagerup categories. The details of the applications will be given in subsequent papers.

==> CheckingSolution.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    241150,       6940]
NotebookOptionsPosition[    237215,       6811]
NotebookOutlinePosition[    237554,       6826]
CellTagsIndexPosition[    237511,       6823]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Checking the construction of S", "Title",
 CellChangeTimes->{{3.6310582192337418`*^9, 3.631058238545175*^9}, {
  3.6310582879863*^9, 3.631058297538373*^9}}],

Cell["\<\
Code written by Pinhas Grossman, Scott Morrison, David Penneys, Emily Peters, \
and Noah Snyder\
\>", "Subsubtitle",
 CellChangeTimes->{{3.63105824962599*^9, 3.631058304474246*^9}}],

Cell[CellGroupData[{

Cell["Preliminaries", "Section",
 CellChangeTimes->{{3.631040567618775*^9, 3.631040569210394*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Defining finite abelian groups {Z[a],Z[b],...}.  The \
group operation is mult[G][g,h,...], inverse is inv[G][g], and the identity \
is identity[G].", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.631040563667472*^9, 3.631040595938998*^9}, {
  3.631040634244378*^9, 3.6310406521641073`*^9}, {3.63105743362356*^9, 
  3.631057482623795*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Elements", "[", 
    RowBox[{"Z", "[", "n_", "]"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"identity", "[", 
    RowBox[{"Z", "[", "n_", "]"}], "]"}], ":=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mult", "[", 
     RowBox[{"Z", "[", "n_", "]"}], "]"}], "[", 
    RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"g", "+", "h"}], ",", "n"}], "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"Z", "[", "n_", "]"}], "]"}], "[", "g_", "]"}], ":=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"-", "g"}], ",", "n"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.545493359674659*^9, 3.545493389513785*^9}, {
   3.5454934556661654`*^9, 3.54549345823346*^9}, 3.545493633585532*^9, {
   3.545496208237952*^9, 3.54549622862285*^9}, {3.5466134731672373`*^9, 
   3.546613668396984*^9}, {3.546616806403234*^9, 3.5466168084877977`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Elements", "[", "G__", "]"}], ":=", 
   RowBox[{"Tuples", "[", 
    RowBox[{"Elements", "/@", "G"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"identity", "[", "G__", "]"}], ":=", 
   RowBox[{"identity", "/@", "G"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mult", "[", 
     RowBox[{"{", 
      RowBox[{"Z", "[", "n_", "]"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"{", "g_", "}"}], ",", 
     RowBox[{"{", "h_", "}"}]}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mult", "[", 
      RowBox[{"Z", "[", "n", "]"}], "]"}], "[", 
     RowBox[{"g", ",", "h"}], "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mult", "[", "G__", "]"}], "[", 
    RowBox[{"g_", ",", "h_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mult", "[", 
       RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       "]"}], "[", 
      RowBox[{
       RowBox[{"g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       ",", 
       RowBox[{"h", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "]"}], "}"}], "~", "Join", "~", 
    RowBox[{
     RowBox[{"mult", "[", 
      RowBox[{"Rest", "[", "G", "]"}], "]"}], "[", 
     RowBox[{
      RowBox[{"Rest", "[", "g", "]"}], ",", 
      RowBox[{"Rest", "[", "h", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"{", 
      RowBox[{"Z", "[", "n_", "]"}], "}"}], "]"}], "[", 
    RowBox[{"{", "g_", "}"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"Mod", "[", 
     RowBox[{
      RowBox[{"-", "g"}], ",", "n"}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"inv", "[", "G__", "]"}], "[", "g__", "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"inv", "[", 
      RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "]"}], "[", 
     RowBox[{"g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "]"}], "}"}], "~", "Join", "~", 
   RowBox[{
    RowBox[{"inv", "[", 
     RowBox[{"Rest", "[", "G", "]"}], "]"}], "[", 
    RowBox[{"Rest", "[", "g", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.546615681379765*^9, 3.546615716303046*^9}, {
  3.5466157727829847`*^9, 3.546615790143609*^9}, {3.546615999713779*^9, 
  3.546616008472743*^9}, {3.546616038896688*^9, 3.5466160982869473`*^9}, {
  3.5466162017496023`*^9, 3.546616293723435*^9}, {3.5466163314834957`*^9, 
  3.546616494968308*^9}, {3.546616759908122*^9, 3.546616775922855*^9}, {
  3.552405121478018*^9, 3.552405122691934*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mult", "[", "G_", "]"}], "[", 
    RowBox[{"g_", ",", "h__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"mult", "[", "G", "]"}], "[", 
    RowBox[{"g", ",", 
     RowBox[{
      RowBox[{"mult", "[", "G", "]"}], "[", "h", "]"}]}], "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"n", "[", "G_", "]"}], ":=", 
   RowBox[{"Length", "[", 
    RowBox[{"Elements", "[", "G", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "[", "G_", "]"}], ":=", 
  FractionBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"n", "[", "G", "]"}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"n", "[", "G", "]"}], "2"], "+", "4"}]]}], ")"}], "2"], 
  " "}]}], "Input",
 CellChangeTimes->{{3.545493359674659*^9, 3.545493389513785*^9}, {
   3.5454934556661654`*^9, 3.54549345823346*^9}, 3.545493633585532*^9, {
   3.545496208237952*^9, 3.54549622862285*^9}, {3.5466134731672373`*^9, 
   3.5466136794280863`*^9}, {3.5466138688388443`*^9, 3.546613869084709*^9}, {
   3.5466156696951857`*^9, 3.5466156733287354`*^9}, {3.631040503837798*^9, 
   3.6310405159714527`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining complex conjugation of algebraic numbers.", "Subsection",
 CellChangeTimes->{{3.6310406131234207`*^9, 3.631040631587863*^9}, {
  3.631052574665739*^9, 3.631052578118916*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "[", "AlgebraicNumber", "]"}], ";"}], "\n", 
 RowBox[{"AlgebraicNumber", "/:", 
  RowBox[{"Conjugate", "[", 
   RowBox[{"a", ":", 
    RowBox[{"AlgebraicNumber", "[", 
     RowBox[{"x_", ",", "_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"AlgebraicNumberPolynomial", "[", 
   RowBox[{"a", ",", 
    RowBox[{"cachedConjugate", "[", "x", "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"cachedConjugate", "[", 
   RowBox[{"x_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cachedConjugate", "[", "x", "]"}], "=", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{
     RowBox[{"RootReduce", "[", 
      RowBox[{"Conjugate", "[", "x", "]"}], "]"}], ",", "x"}], 
    "]"}]}]}]}], "Input"]
}, Open  ]]
}, Open  ]],

Cell["Defining the equations for arbitrary G.", "Section",
 CellChangeTimes->{{3.631040671596746*^9, 3.631040672764323*^9}, {
  3.631040707421474*^9, 3.6310407151177273`*^9}, {3.631052967470948*^9, 
  3.6310529765990887`*^9}}],

Cell[CellGroupData[{

Cell["\<\
Eqn1 denotes the LHS minus the RHS for Equation 4.1 in the text, Eqn2 is the \
same for Equation 4.2, etc.\
\>", "Subsubtitle",
 CellChangeTimes->{{3.6310528190368223`*^9, 3.631052863744256*^9}, {
  3.631057493224959*^9, 3.631057510840436*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]vars", "[", 
   RowBox[{"G_", ",", "\[Epsilon]_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Outer", "[", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "h"}], "}"}], ",", 
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"g", ",", "h"}], "]"}]}], "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]vars", "[", 
   RowBox[{"G_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Outer", "[", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "g", "}"}], ",", 
       RowBox[{"\[Eta]", "[", "g", "]"}]}], "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Avars", "[", 
   RowBox[{"G_", ",", "A_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Avars", "[", 
    RowBox[{"G", ",", "A"}], "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Outer", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"p", ",", "q", ",", "r"}], "}"}], ",", 
        RowBox[{"A", "[", 
         RowBox[{"p", ",", "q", ",", "r"}], "]"}]}], "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eqn1", "[", "G_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"Outer", "[", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"g", ",", "h", ",", "k"}], "}"}], ",", 
         RowBox[{
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"h", ",", "k"}], "]"}], ",", "g"}], "]"}], "-", "  ", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"h", ",", "g"}], "]"}], " ", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"k", ",", 
             RowBox[{
              RowBox[{"mult", "[", "G", "]"}], "[", 
              RowBox[{"g", ",", "h", ",", "h"}], "]"}]}], "]"}]}]}]}], "]"}], 
       ",", 
       RowBox[{"Elements", "[", "G", "]"}], ",", 
       RowBox[{"Elements", "[", "G", "]"}], ",", 
       RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}], "~", 
    "Join", "~", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Outer", "[", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "h", "}"}], ",", 
         RowBox[{
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{"h", ",", 
            RowBox[{"identity", "[", "G", "]"}]}], "]"}], "-", " ", "1"}]}], 
        "]"}], ",", 
       RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.541327864155295*^9, 3.5413279870387774`*^9}, {
   3.541329283492661*^9, 3.541329292252984*^9}, {3.541331841474221*^9, 
   3.541331860744994*^9}, 3.541332070189797*^9, 3.541332291929556*^9, {
   3.54133235682423*^9, 3.541332358839038*^9}, {3.543068877847157*^9, 
   3.5430688816941557`*^9}, {3.543240765083063*^9, 3.543240770693083*^9}, {
   3.546617422405902*^9, 3.5466174401909924`*^9}, {3.546617824331388*^9, 
   3.546617827098922*^9}, {3.554177755812603*^9, 3.554177801228001*^9}, {
   3.554177863084119*^9, 3.554177863143621*^9}, {3.554177901454475*^9, 
   3.554177920906822*^9}, {3.554178940176321*^9, 3.554178943582727*^9}, {
   3.63105261079937*^9, 3.6310526157873383`*^9}, {3.631052739346637*^9, 
   3.631052740638487*^9}, {3.631052785716642*^9, 3.631052802567222*^9}, 
   3.631052926688917*^9, 3.631054996384295*^9, {3.6310565992677317`*^9, 
   3.631056618348317*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eqn2", "[", "G_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"Outer", "[", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"g", ",", "h"}], "}"}], ",", 
         RowBox[{
          RowBox[{"\[Eta]", "[", 
           RowBox[{
            RowBox[{"mult", "[", "G", "]"}], "[", 
            RowBox[{"g", ",", "h", ",", "h"}], "]"}], "]"}], "-", 
          RowBox[{"\[Eta]", "[", "g", "]"}]}]}], "]"}], ",", 
       RowBox[{"Elements", "[", "G", "]"}], ",", 
       RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}], "~", 
    "Join", "~", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Outer", "[", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "g", "}"}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Eta]", "[", "g", "]"}], "3"], "-", "1"}]}], "]"}], ",", 
       
       RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.541328991971704*^9, 3.541329088456196*^9}, {
   3.541329173095203*^9, 3.541329197901566*^9}, {3.541329233734476*^9, 
   3.541329258988914*^9}, {3.541332116964575*^9, 3.5413321432096243`*^9}, {
   3.5432407735570393`*^9, 3.543240776348844*^9}, {3.546617441822847*^9, 
   3.546617447934382*^9}, 3.546617828834676*^9, {3.631052623979569*^9, 
   3.631052625009947*^9}, 3.631052934505958*^9, 3.631055001116889*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eqn3", "[", "G_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Plus", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Elements", "[", "G", "]"}], "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], ",", "#", ",", 
           RowBox[{"identity", "[", "G", "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Elements", "[", "G", "]"}]}], ")"}]}], "-", " ", 
     FractionBox[
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"\[Eta]", "[", 
         RowBox[{
          RowBox[{"Elements", "[", "G", "]"}], "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], "]"}], 
        RowBox[{"-", "1"}]]}], 
      RowBox[{"d", "[", "G", "]"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"n", "[", "G", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.540923806655469*^9, 3.540923918869693*^9}, {
   3.540923958257145*^9, 3.540924009160671*^9}, {3.540925027528049*^9, 
   3.540925029294663*^9}, 3.540925681373541*^9, {3.5409269424649*^9, 
   3.540926943830941*^9}, {3.54092733288906*^9, 3.540927338163013*^9}, 
   3.5409274426891747`*^9, {3.540927614987514*^9, 3.5409276157612457`*^9}, 
   3.5409304980524273`*^9, {3.541110263178768*^9, 3.5411102656302567`*^9}, {
   3.541110309328423*^9, 3.5411103097836933`*^9}, 3.543240779068006*^9, {
   3.546617452317834*^9, 3.546617460709567*^9}, {3.546617636969884*^9, 
   3.5466176374003677`*^9}, {3.5466179235721073`*^9, 3.546617924403517*^9}, {
   3.631052889409376*^9, 3.63105290995183*^9}, 3.6310550041500874`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eqn4", "[", "G_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Outer", "[", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "k", ",", "gg"}], "}"}], ",", 
       RowBox[{
        RowBox[{"Plus", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"g", ",", 
               RowBox[{
                RowBox[{"mult", "[", "G", "]"}], "[", 
                RowBox[{"#", ",", 
                 RowBox[{
                  RowBox[{"inv", "[", "G", "]"}], "[", "g", "]"}]}], "]"}], 
               ",", "k"}], "]"}], "*", " ", 
             RowBox[{"Conjugate", "[", 
              RowBox[{"A", "[", 
               RowBox[{"gg", ",", 
                RowBox[{
                 RowBox[{"mult", "[", "G", "]"}], "[", 
                 RowBox[{"#", ",", 
                  RowBox[{
                   RowBox[{"inv", "[", "G", "]"}], "[", "gg", "]"}]}], "]"}], 
                ",", "k"}], "]"}], "]"}]}], "&"}], "/@", 
           RowBox[{"Elements", "[", "G", "]"}]}], ")"}]}], "-", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"g", ",", "gg"}], "]"}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Eta]", "[", "g", "]"}], 
              RowBox[{"-", "1"}]], 
             RowBox[{"\[Eta]", "[", "gg", "]"}]}], 
            RowBox[{"d", "[", "G", "]"}]], 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"k", ",", 
             RowBox[{"identity", "[", "G", "]"}]}], "]"}]}]}], ")"}]}]}], 
      "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.540924037184122*^9, 3.540924150360627*^9}, {
   3.54092489638382*^9, 3.540924916000135*^9}, {3.5409250315617857`*^9, 
   3.540925045152672*^9}, {3.54092520705634*^9, 3.54092521023507*^9}, 
   3.540925681405723*^9, {3.540927454686356*^9, 3.540927481488329*^9}, {
   3.540927538142015*^9, 3.540927612731802*^9}, {3.540930313579442*^9, 
   3.5409303138651943`*^9}, 3.54093049645343*^9, {3.541110312864771*^9, 
   3.541110313792671*^9}, {3.541119332185473*^9, 3.541119345433251*^9}, {
   3.543240782380876*^9, 3.543240798276202*^9}, {3.5466174717423162`*^9, 
   3.546617479997888*^9}, {3.546617792635467*^9, 3.5466177937874002`*^9}, {
   3.546617829562874*^9, 3.546617830410887*^9}, 3.54661794441337*^9, 
   3.546872116407737*^9, {3.552410297246311*^9, 3.5524103758428707`*^9}, {
   3.552413689781724*^9, 3.552413690269114*^9}, {3.554169532708479*^9, 
   3.554169555862764*^9}, {3.554169752733253*^9, 3.5541697558971033`*^9}, {
   3.554169926761924*^9, 3.5541699514646606`*^9}, {3.554317506148879*^9, 
   3.554317512311739*^9}, {3.555502672585973*^9, 3.555502673423424*^9}, {
   3.6310529832826147`*^9, 3.631052989172267*^9}, 3.63105501285533*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eqn5", "[", "G_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Outer", "[", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "h", ",", "p", ",", "q"}], "}"}], ",", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mult", "[", "G", "]"}], "[", 
           RowBox[{"g", ",", "h", ",", "h"}], "]"}], ",", "p", ",", "q"}], 
         "]"}], "-", " ", 
        RowBox[{
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"h", ",", "g"}], "]"}], 
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"h", ",", 
           RowBox[{
            RowBox[{"mult", "[", "G", "]"}], "[", 
            RowBox[{"g", ",", "p"}], "]"}]}], "]"}], 
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"h", ",", 
           RowBox[{
            RowBox[{"mult", "[", "G", "]"}], "[", 
            RowBox[{"g", ",", "q"}], "]"}]}], "]"}], 
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"h", ",", 
           RowBox[{
            RowBox[{"mult", "[", "G", "]"}], "[", 
            RowBox[{"g", ",", "p", ",", "q"}], "]"}]}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"g", ",", "p", ",", "q"}], "]"}]}]}]}], "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.540924162912734*^9, 3.540924242110421*^9}, {
   3.540924449784211*^9, 3.540924449831942*^9}, {3.540927879352998*^9, 
   3.540927894191102*^9}, {3.540927948164734*^9, 3.540928011476809*^9}, {
   3.540930316691803*^9, 3.540930316778561*^9}, {3.540930483095119*^9, 
   3.5409304929245243`*^9}, {3.541110315904449*^9, 3.541110316584634*^9}, {
   3.541110499843841*^9, 3.541110518922214*^9}, 3.543240805155974*^9, {
   3.546617493468973*^9, 3.5466174975652122`*^9}, {3.5466178311944113`*^9, 
   3.5466178329054956`*^9}, {3.5541697429049683`*^9, 3.554169750773452*^9}, {
   3.6310530689658937`*^9, 3.6310530761563473`*^9}, 3.631055018448079*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eqn6", "[", "G_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Outer", "[", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "h", ",", "k"}], "}"}], ",", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"g", ",", "k", ",", "h"}], "]"}], "-", " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"A", "[", 
          RowBox[{"g", ",", "h", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.540924246246036*^9, 3.5409242678897*^9}, {
   3.540928021734796*^9, 3.5409280957226562`*^9}, {3.540930318994935*^9, 
   3.540930319090053*^9}, 3.540930494376543*^9, {3.541110319127102*^9, 
   3.541110322299431*^9}, 3.543240808459261*^9, {3.5466175014526987`*^9, 
   3.546617503980196*^9}, {3.554169731966745*^9, 3.554169734206567*^9}, {
   3.5541728259884043`*^9, 3.554172852834145*^9}, {3.554317516296775*^9, 
   3.554317522352803*^9}, {3.631053081259207*^9, 3.631053087314425*^9}, 
   3.631055022892663*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eqn7", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{"Outer", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"g", ",", "h", ",", "k"}], "}"}], ",", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"g", ",", "h", ",", "k"}], "]"}], "-", " ", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"g", ",", 
            RowBox[{
             RowBox[{"inv", "[", "G", "]"}], "[", "k", "]"}], ",", 
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"h", ",", 
              RowBox[{
               RowBox[{"inv", "[", "G", "]"}], "[", "k", "]"}]}], "]"}]}], 
           "]"}], 
          RowBox[{"\[Eta]", "[", "g", "]"}], " ", 
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"inv", "[", "G", "]"}], "[", "k", "]"}], ",", 
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"g", ",", "h"}], "]"}]}], "]"}], 
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"inv", "[", "G", "]"}], "[", "k", "]"}], ",", 
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"g", ",", "k"}], "]"}]}], "]"}], 
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"inv", "[", "G", "]"}], "[", "k", "]"}], ",", 
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"g", ",", "h", ",", "k"}], "]"}]}], "]"}]}]}]}], "]"}], 
      ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}], "~", 
   "Join", "~", "\[IndentingNewLine]", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Outer", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"g", ",", "h", ",", "k"}], "}"}], ",", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"g", ",", "h", ",", "k"}], "]"}], "-", " ", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"g", ",", 
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"k", ",", 
              RowBox[{
               RowBox[{"inv", "[", "G", "]"}], "[", "h", "]"}]}], "]"}], ",", 
            
            RowBox[{
             RowBox[{"inv", "[", "G", "]"}], "[", "h", "]"}]}], "]"}], 
          SuperscriptBox[
           RowBox[{"\[Eta]", "[", "g", "]"}], 
           RowBox[{"-", "1"}]], " ", 
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"inv", "[", "G", "]"}], "[", "h", "]"}], ",", 
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"g", ",", "h"}], "]"}]}], "]"}], 
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"inv", "[", "G", "]"}], "[", "h", "]"}], ",", 
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"g", ",", "k"}], "]"}]}], "]"}], 
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"inv", "[", "G", "]"}], "[", "h", "]"}], ",", 
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"g", ",", "h", ",", "k"}], "]"}]}], "]"}]}]}]}], "]"}], 
      ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.540924286134692*^9, 3.540924508732695*^9}, {
  3.540924600926193*^9, 3.540924605006937*^9}, {3.5409281044775963`*^9, 
  3.540928193443058*^9}, {3.540930323040654*^9, 3.5409303270914793`*^9}, {
  3.540930488109416*^9, 3.540930490869574*^9}, {3.541110324058609*^9, 
  3.5411103245467587`*^9}, {3.543240810589314*^9, 3.5432408142049627`*^9}, {
  3.5466175310543003`*^9, 3.5466175408697653`*^9}, {3.5466177946603537`*^9, 
  3.546617800660777*^9}, {3.546617833971895*^9, 3.5466178373249063`*^9}, {
  3.554169720952712*^9, 3.554169724915266*^9}, {3.631053095839696*^9, 
  3.6310531043021*^9}, {3.6310550250676403`*^9, 3.631055025457794*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eqn8", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{"Outer", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"g", ",", "h", ",", "k"}], "}"}], ",", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"g", ",", "h", ",", "k"}], "]"}], "-", " ", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"g", ",", "h"}], "]"}], ",", "h", ",", "k"}], "]"}], 
          RowBox[{"\[Eta]", "[", "g", "]"}], 
          RowBox[{"\[Eta]", "[", 
           RowBox[{
            RowBox[{"mult", "[", "G", "]"}], "[", 
            RowBox[{"g", ",", "k"}], "]"}], "]"}], 
          SuperscriptBox[
           RowBox[{"\[Eta]", "[", 
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"g", ",", "h"}], "]"}], "]"}], 
           RowBox[{"-", "1"}]], 
          SuperscriptBox[
           RowBox[{"\[Eta]", "[", 
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"g", ",", "h", ",", "k"}], "]"}], "]"}], 
           RowBox[{"-", "1"}]], 
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{"h", ",", "g"}], "]"}], 
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{"h", ",", 
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"g", ",", "k"}], "]"}]}], "]"}]}]}]}], "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}], "~", 
   "Join", "~", "\[IndentingNewLine]", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Outer", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"g", ",", "h", ",", "k"}], "}"}], ",", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"g", ",", "h", ",", "k"}], "]"}], "-", " ", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"g", ",", "k"}], "]"}], ",", "h", ",", "k"}], "]"}], 
          SuperscriptBox[
           RowBox[{"\[Eta]", "[", "g", "]"}], 
           RowBox[{"-", "1"}]], 
          SuperscriptBox[
           RowBox[{"\[Eta]", "[", 
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"g", ",", "h"}], "]"}], "]"}], 
           RowBox[{"-", "1"}]], 
          RowBox[{"\[Eta]", "[", 
           RowBox[{
            RowBox[{"mult", "[", "G", "]"}], "[", 
            RowBox[{"g", ",", "k"}], "]"}], "]"}], 
          RowBox[{"\[Eta]", "[", 
           RowBox[{
            RowBox[{"mult", "[", "G", "]"}], "[", 
            RowBox[{"g", ",", "h", ",", "k"}], "]"}], "]"}], 
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{"k", ",", "g"}], "]"}], 
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{"k", ",", 
            RowBox[{
             RowBox[{"mult", "[", "G", "]"}], "[", 
             RowBox[{"g", ",", "h"}], "]"}]}], "]"}]}]}]}], "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5409245285070467`*^9, 3.540924705634034*^9}, {
   3.540928212766032*^9, 3.540928255728348*^9}, {3.540930328645686*^9, 
   3.540930330409981*^9}, {3.5409305013538427`*^9, 3.5409305034519587`*^9}, {
   3.541110327067026*^9, 3.5411103275468273`*^9}, {3.541110629045011*^9, 
   3.5411106303235197`*^9}, {3.5411190354618053`*^9, 3.541119035588632*^9}, {
   3.5411192639392967`*^9, 3.541119264018237*^9}, {3.543240817093627*^9, 
   3.543240819860962*^9}, {3.546617547429886*^9, 3.5466175583975*^9}, {
   3.546617837851646*^9, 3.546617843235795*^9}, {3.5541697082799664`*^9, 
   3.554169711199827*^9}, {3.631053113895586*^9, 3.6310531213998623`*^9}, 
   3.631055030529318*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Eqn9", "[", "G_", "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Outer", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"g", ",", "x", ",", "y", ",", "p", ",", "q"}], "}"}], ",", 
        RowBox[{
         RowBox[{"Plus", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"g", ",", 
                RowBox[{
                 RowBox[{"mult", "[", "G", "]"}], "[", 
                 RowBox[{"x", ",", "y"}], "]"}], ",", "#"}], "]"}], 
              RowBox[{"A", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"mult", "[", "G", "]"}], "[", 
                 RowBox[{"g", ",", 
                  RowBox[{
                   RowBox[{"inv", "[", "G", "]"}], "[", "p", "]"}], ",", 
                  "x"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"inv", "[", "G", "]"}], "[", "x", "]"}], ",", 
                RowBox[{
                 RowBox[{"mult", "[", "G", "]"}], "[", 
                 RowBox[{"#", ",", "p"}], "]"}]}], "]"}], 
              RowBox[{"A", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"mult", "[", "G", "]"}], "[", 
                 RowBox[{"g", ",", 
                  RowBox[{
                   RowBox[{"inv", "[", "G", "]"}], "[", "q", "]"}], ",", "x", 
                  ",", "y"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"inv", "[", "G", "]"}], "[", "y", "]"}], ",", 
                RowBox[{
                 RowBox[{"mult", "[", "G", "]"}], "[", 
                 RowBox[{"#", ",", "q"}], "]"}]}], "]"}]}], "&"}], "/@", 
            RowBox[{"Elements", "[", "G", "]"}]}], ")"}]}], "-", " ", 
         "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"g", ",", 
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"p", ",", "x"}], "]"}], ",", 
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"q", ",", "x", ",", "y"}], "]"}]}], "]"}], 
            RowBox[{"A", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"g", ",", 
                RowBox[{
                 RowBox[{"inv", "[", "G", "]"}], "[", "p", "]"}]}], "]"}], 
              ",", 
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"q", ",", "y"}], "]"}], ",", 
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"p", ",", "x", ",", "y"}], "]"}]}], "]"}], "*", 
            RowBox[{"\[Eta]", "[", "g", "]"}], 
            RowBox[{"\[Eta]", "[", 
             RowBox[{
              RowBox[{"mult", "[", "G", "]"}], "[", 
              RowBox[{"g", ",", "q", ",", "x"}], "]"}], "]"}], 
            RowBox[{"\[Eta]", "[", 
             RowBox[{
              RowBox[{"mult", "[", "G", "]"}], "[", 
              RowBox[{"g", ",", "p", ",", "q", ",", "y"}], "]"}], "]"}], 
            SuperscriptBox[
             RowBox[{"\[Eta]", "[", 
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"g", ",", "p"}], "]"}], "]"}], 
             RowBox[{"-", "1"}]], 
            SuperscriptBox[
             RowBox[{"\[Eta]", "[", 
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"g", ",", "x", ",", "y"}], "]"}], "]"}], 
             RowBox[{"-", "1"}]], 
            SuperscriptBox[
             RowBox[{"\[Eta]", "[", 
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"g", ",", "q", ",", "x", ",", "y"}], "]"}], "]"}], 
             RowBox[{"-", "1"}]], "*", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"p", ",", 
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"g", ",", 
                RowBox[{
                 RowBox[{"inv", "[", "G", "]"}], "[", "p", "]"}], ",", "x"}], 
               "]"}]}], "]"}], 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"p", ",", "x"}], "]"}], ",", 
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"g", ",", 
                RowBox[{
                 RowBox[{"inv", "[", "G", "]"}], "[", "p", "]"}], ",", "q", 
                ",", "y"}], "]"}]}], "]"}], 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"q", ",", 
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"g", ",", 
                RowBox[{
                 RowBox[{"inv", "[", "G", "]"}], "[", "q", "]"}], ",", "x", 
                ",", "y"}], "]"}]}], "]"}], 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"q", ",", "y"}], "]"}], ",", 
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"g", ",", 
                RowBox[{
                 RowBox[{"inv", "[", "G", "]"}], "[", "q", "]"}], ",", "x"}], 
               "]"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"x", ",", 
                RowBox[{"identity", "[", "G", "]"}]}], "]"}], 
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"y", ",", 
                RowBox[{"identity", "[", "G", "]"}]}], "]"}]}], 
             RowBox[{"d", "[", "G", "]"}]], 
            RowBox[{"\[Eta]", "[", "g", "]"}], 
            RowBox[{"\[Eta]", "[", 
             RowBox[{
              RowBox[{"mult", "[", "G", "]"}], "[", 
              RowBox[{"g", ",", "p"}], "]"}], "]"}], 
            RowBox[{"\[Eta]", "[", 
             RowBox[{
              RowBox[{"mult", "[", "G", "]"}], "[", 
              RowBox[{"g", ",", "q"}], "]"}], "]"}]}]}], ")"}]}]}], "]"}], 
      ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", 
      RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.540925052644434*^9, 3.540925579443986*^9}, {
   3.540925681433008*^9, 3.540925681469781*^9}, {3.540928266008081*^9, 
   3.5409283282648582`*^9}, {3.540930334613082*^9, 3.540930334688295*^9}, {
   3.54093050945263*^9, 3.5409305105316887`*^9}, {3.541110331326263*^9, 
   3.5411103318249826`*^9}, {3.5411107085107803`*^9, 
   3.5411107360060797`*^9}, {3.541119658521847*^9, 3.541119658597103*^9}, {
   3.543240834335018*^9, 3.5432408406784563`*^9}, {3.546617564236044*^9, 
   3.5466175740393333`*^9}, {3.5466178017106047`*^9, 3.546617807990397*^9}, {
   3.546617844174718*^9, 3.546617857798313*^9}, 3.546617948520688*^9, {
   3.546623036316799*^9, 3.54662303872513*^9}, {3.554169999267783*^9, 
   3.554170002053604*^9}, {3.631053130345088*^9, 3.6310531333053617`*^9}, {
   3.631053449213028*^9, 3.6310534578350067`*^9}, {3.631053718891555*^9, 
   3.6310537194593887`*^9}, 3.631055034391383*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CategoryEquations", "[", "G_", "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Eqn1", "[", "G", "]"}], ",", 
    RowBox[{"Eqn2", "[", "G", "]"}], ",", 
    RowBox[{"Eqn3", "[", "G", "]"}], ",", 
    RowBox[{"Eqn4", "[", "G", "]"}], ",", 
    RowBox[{"Eqn5", "[", "G", "]"}], ",", 
    RowBox[{"Eqn6", "[", "G", "]"}], ",", 
    RowBox[{"Eqn7", "[", "G", "]"}], ",", 
    RowBox[{"Eqn8", "[", "G", "]"}], ",", 
    RowBox[{"Eqn9", "[", "G", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.631053154362219*^9, 3.63105319854797*^9}, {
  3.631055147257064*^9, 3.631055164432433*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eqn14", "[", "G_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Outer", "[", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "h"}], "}"}], ",", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"g", ",", "h", ",", 
          RowBox[{"identity", "[", "G", "]"}]}], "]"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"h", ",", 
            RowBox[{"identity", "[", "G", "]"}]}], "]"}], "-", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"d", "[", "G", "]"}], "-", "1"}]]}], ")"}]}]}], "]"}], 
     ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.555502656226315*^9, 3.555502682124374*^9}, {
  3.55550288186504*^9, 3.555502903389777*^9}, {3.631053207789383*^9, 
  3.6310532277908583`*^9}, {3.631055046166059*^9, 3.631055046541234*^9}, {
  3.631057242609482*^9, 3.6310573377492*^9}, {3.631057568693935*^9, 
  3.631057568899559*^9}, {3.631058021139505*^9, 3.631058024304419*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eqn15", "[", "G_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Outer", "[", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "h", ",", "k"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"g", ",", "h", ",", "k"}], "]"}], 
         RowBox[{"Conjugate", "[", 
          RowBox[{"A", "[", 
           RowBox[{"g", ",", "h", ",", "k"}], "]"}], "]"}]}], "-", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"h", ",", 
             RowBox[{"identity", "[", "G", "]"}]}], "]"}], 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"k", ",", 
             RowBox[{"identity", "[", "G", "]"}]}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"d", "[", "G", "]"}], "-", "1"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"KroneckerDelta", "[", 
              RowBox[{"h", ",", 
               RowBox[{"identity", "[", "G", "]"}]}], "]"}], "+", 
             RowBox[{"KroneckerDelta", "[", 
              RowBox[{"k", ",", 
               RowBox[{"identity", "[", "G", "]"}]}], "]"}], "+", 
             RowBox[{"KroneckerDelta", "[", 
              RowBox[{"h", ",", "k"}], "]"}]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"d", "[", "G", "]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d", "[", "G", "]"}], "-", "1"}], ")"}], "2"]]}], 
         ")"}]}]}], "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.631053246316907*^9, 3.631053381195052*^9}, {
   3.631053431605989*^9, 3.631053492558095*^9}, {3.631053529368477*^9, 
   3.63105369273354*^9}, 3.6310537267514153`*^9, {3.631055049264673*^9, 
   3.631055050350966*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eqn16", "[", "G_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Outer", "[", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "h", ",", "k", ",", "l"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"g", ",", 
           RowBox[{
            RowBox[{"inv", "[", "G", "]"}], "[", "l", "]"}], ",", "h"}], 
          "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"g", ",", "l", ",", "k"}], "]"}], 
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"l", ",", 
           RowBox[{
            RowBox[{"mult", "[", "G", "]"}], "[", 
            RowBox[{"g", ",", 
             RowBox[{
              RowBox[{"inv", "[", "G", "]"}], "[", "l", "]"}]}], "]"}]}], 
          "]"}], 
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"l", ",", 
           RowBox[{
            RowBox[{"mult", "[", "G", "]"}], "[", 
            RowBox[{"g", ",", "h", ",", 
             RowBox[{
              RowBox[{"inv", "[", "G", "]"}], "[", "l", "]"}]}], "]"}]}], 
          "]"}]}], "-", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"g", ",", 
           RowBox[{
            RowBox[{"mult", "[", "G", "]"}], "[", 
            RowBox[{"h", ",", "l"}], "]"}], ",", "k"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"g", ",", 
           RowBox[{
            RowBox[{"mult", "[", "G", "]"}], "[", 
            RowBox[{"k", ",", 
             RowBox[{
              RowBox[{"inv", "[", "G", "]"}], "[", "l", "]"}]}], "]"}], ",", 
           "h"}], "]"}], 
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"l", ",", 
           RowBox[{
            RowBox[{"mult", "[", "G", "]"}], "[", 
            RowBox[{"g", ",", "k", ",", 
             RowBox[{
              RowBox[{"inv", "[", "G", "]"}], "[", "l", "]"}]}], "]"}]}], 
          "]"}], 
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"l", ",", 
           RowBox[{
            RowBox[{"mult", "[", "G", "]"}], "[", 
            RowBox[{"g", ",", "h", ",", "k", ",", 
             RowBox[{
              RowBox[{"inv", "[", "G", "]"}], "[", "l", "]"}]}], "]"}]}], 
          "]"}]}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"mult", "[", "G", "]"}], "[", 
               RowBox[{"h", ",", 
                RowBox[{
                 RowBox[{"inv", "[", "G", "]"}], "[", "k", "]"}], ",", "l"}], 
               "]"}], ",", 
              RowBox[{"identity", "[", "G", "]"}]}], "]"}], 
            RowBox[{
             RowBox[{"d", "[", "G", "]"}], "-", "1"}]], 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"mult", "[", "G", "]"}], "[", 
              RowBox[{"g", ",", "h"}], "]"}]}], "]"}]}], "-", 
          FractionBox[
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"l", ",", 
             RowBox[{"identity", "[", "G", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"d", "[", "G", "]"}], "-", "1"}]]}], ")"}]}]}], "]"}], 
     ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", 
     RowBox[{"Elements", "[", "G", "]"}], ",", "1"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.631053742074245*^9, 3.631053819302065*^9}, {
  3.6310538531947613`*^9, 3.631054023272614*^9}, {3.631054058118037*^9, 
  3.631054353917101*^9}, {3.631055056043337*^9, 3.631055056466977*^9}, {
  3.631055527916706*^9, 3.631055560727013*^9}, {3.631055599749323*^9, 
  3.631055601462431*^9}, {3.6310556730315437`*^9, 3.631055673951771*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtraChecks", "[", "G_", "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Eqn15", "[", "G", "]"}], ",", 
    RowBox[{"Eqn16", "[", "G", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.631054390047947*^9, 3.631054404112453*^9}, {
  3.6310552390472927`*^9, 3.6310552459899797`*^9}}],

Cell[CellGroupData[{

Cell["Our solution", "Section",
 CellChangeTimes->{{3.631054428865443*^9, 3.631054433432193*^9}}],

Cell[CellGroupData[{

Cell["Values for \[Epsilon] and \[Eta]", "Subsection",
 CellChangeTimes->{{3.573926278238364*^9, 3.5739262802134857`*^9}, {
  3.631054677638535*^9, 3.6310546849193487`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"group", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "writes", " ", "the", " ", "elements", " ", "of", " ", "G", 
    " ", "in", " ", "a", " ", "different", " ", "order", " ", "from", " ", 
    RowBox[{
     RowBox[{"Elements", "[", "G", "]"}], ".", "  ", "We"}], " ", "use", " ", 
    "\"\<funny\>\"", " ", "to", " ", "refer", " ", "to", " ", "lists", " ", 
    "written", " ", "in", " ", "this", " ", "different", " ", "order"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.573925652732009*^9, 3.573925691395878*^9}, {
  3.631054583071966*^9, 3.6310546499355593`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.631055885195463*^9, 3.631056691230672*^9, 
  3.6310567860048923`*^9, 3.6310573552025547`*^9, 3.6310576268210773`*^9, 
  3.631057800388215*^9, 3.631057852175991*^9, 3.63105805747049*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"funny\[Epsilon]vars", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]", "[", 
      RowBox[{"k", ",", "l"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "group"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "group"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5739258946587677`*^9, 3.573925908362246*^9}, {
   3.5739259935534897`*^9, 3.5739259944545603`*^9}, 3.573926655444604*^9, {
   3.5739267153747377`*^9, 3.5739267246579103`*^9}, {3.631054439850123*^9, 
   3.6310544613541327`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Epsilon]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5739257951974916`*^9, 3.573925844566553*^9, {3.57392589687134*^9, 
   3.573925908831705*^9}, 3.573925996566321*^9, {3.573926725770426*^9, 
   3.5739267365404387`*^9}, 3.5740799465208282`*^9, 3.5740800413227797`*^9, 
   3.630245781448905*^9, 3.630246543823657*^9, 3.630246676932659*^9, 
   3.630246764692836*^9, {3.630248194712862*^9, 3.6302482108964443`*^9}, 
   3.630320393649596*^9, 3.630856108040657*^9, 3.630936570489904*^9, 
   3.630937202561922*^9, 3.6309378331041393`*^9, 3.630959206107856*^9, 
   3.6310327796525717`*^9, 3.631032832634206*^9, 3.63103316624718*^9, 
   3.631033209983062*^9, 3.631055885264978*^9, 3.631056691266554*^9, 
   3.631056786040131*^9, 3.631057355221837*^9, 3.631057626856545*^9, 
   3.631057800405307*^9, 3.631057852191751*^9, 3.63105805748456*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"funny\[Epsilon]vals", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.573925898023172*^9, 3.573925911609724*^9}, {
  3.573925998205678*^9, 3.5739259988110447`*^9}, {3.573926740570812*^9, 
  3.573926741338697*^9}, {3.6310544500362062`*^9, 3.6310544689402857`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.573925904987894*^9, 3.573925912091826*^9}, 
   3.57392599930228*^9, 3.573926742710424*^9, 3.574079946766438*^9, 
   3.5740800416514378`*^9, 3.630245781613274*^9, 3.630246543853462*^9, 
   3.630246676963809*^9, 3.6302467647408037`*^9, {3.630248194743042*^9, 
   3.630248210926363*^9}, 3.6303203936809893`*^9, 3.630856108073802*^9, 
   3.630936570522477*^9, 3.6309372025927887`*^9, 3.630937833135078*^9, 
   3.6309592061409693`*^9, 3.631032779685956*^9, 3.6310328326656723`*^9, 
   3.6310331662773333`*^9, 3.631033210013098*^9, 3.631055885295598*^9, 
   3.631056691295912*^9, 3.6310567860729437`*^9, 3.631057355253316*^9, 
   3.631057626887886*^9, 3.6310578004226227`*^9, 3.6310578522067003`*^9, 
   3.631058057499136*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"funny\[Epsilon]rules", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{"funny\[Epsilon]vars", "\[Rule]", "funny\[Epsilon]vals"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5739259130452957`*^9, 3.573925916294672*^9}, {
  3.573926005628351*^9, 3.5739260085159073`*^9}, {3.573926746812757*^9, 
  3.5739267490235367`*^9}, {3.573926828515443*^9, 3.57392682869872*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "\[Rule]", "1"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5739259178446703`*^9, 3.573926008975438*^9, 3.573926749494318*^9, 
   3.573926829314262*^9, 3.574079946907724*^9, 3.574080041840551*^9, 
   3.630245781663295*^9, 3.630246543889697*^9, 3.63024667699925*^9, 
   3.630246764809307*^9, {3.630248194778871*^9, 3.630248210960788*^9}, 
   3.630320393715914*^9, 3.630856108108294*^9, 3.630936570558136*^9, 
   3.630937202644199*^9, 3.630937833188171*^9, 3.6309592061755333`*^9, 
   3.631032779721005*^9, 3.631032832700612*^9, 3.631033166313155*^9, 
   3.6310332100493593`*^9, 3.631055885331253*^9, 3.631056691332417*^9, 
   3.631056786107542*^9, 3.6310573552892323`*^9, 3.631057626922449*^9, 
   3.631057800438743*^9, 3.631057852223052*^9, 3.631058057514783*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"funny\[Eta]rules", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Eta]", "[", "g", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "group"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5739258946587677`*^9, 3.573925908362246*^9}, {
   3.5739259935534897`*^9, 3.5739259944545603`*^9}, 3.573926655444604*^9, {
   3.5739267153747377`*^9, 3.5739267246579103`*^9}, {3.5739268885508432`*^9, 
   3.573926921669052*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}], "\[Rule]", "1"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5739269224048223`*^9, 3.574079947001134*^9, 3.5740800420188*^9, 
   3.630245781727141*^9, 3.630246543953639*^9, 3.6302466770315447`*^9, 
   3.63024676485679*^9, {3.630248194808906*^9, 3.630248210993238*^9}, 
   3.630320393746702*^9, 3.630856108139188*^9, 3.630936570587606*^9, 
   3.630937202675145*^9, 3.630937833218123*^9, 3.630959206207329*^9, 
   3.631032779752137*^9, 3.631032832732931*^9, 3.6310331663387623`*^9, 
   3.631033210081057*^9, 3.631055885361817*^9, 3.631056691363922*^9, 
   3.6310567861383677`*^9, 3.631057355319682*^9, 3.63105762695541*^9, 
   3.631057800456195*^9, 3.631057852237582*^9, 3.631058057530223*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Matrices used to describe the A values", "Subsection",
 CellChangeTimes->{{3.5739261046272173`*^9, 3.573926109954625*^9}, {
  3.5739262891181*^9, 3.5739262899408503`*^9}, {3.631054696382769*^9, 
  3.631054704839075*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", 
        SqrtBox["17"]}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5739260982905912`*^9, 3.5739261275483294`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", 
        SqrtBox["17"]}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", "1", 
       ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", "1", 
       ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", "1", 
       ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", "1"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.573926128481841*^9, 3.573926134993699*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", 
        SqrtBox["17"]}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.573926131833744*^9, 3.573926137527293*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", 
        SqrtBox["17"]}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", "1", 
       ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", "1", 
       ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", "1", 
       ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.57392613836068*^9, 3.5739261460587597`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", 
        SqrtBox["17"]}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", "1", 
       ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", "1", 
       ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", "1", 
       ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", "1"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5739261470963182`*^9, 3.573926150327435*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", 
        SqrtBox["17"]}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.57392615138371*^9, 3.573926154852399*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", 
        SqrtBox["17"]}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", "1", 
       ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", "1", 
       ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", "1", 
       ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.573926156391255*^9, 3.573926160164112*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", 
        SqrtBox["17"]}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"11", " ", "#1"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "#1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], ",", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox["#1", "4"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["#1", "6"]}], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.573926160991186*^9, 3.573926165450066*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Values for A written in the number field Q(\[Alpha])\
\>", "Subsection",
 CellChangeTimes->{{3.5739262443540077`*^9, 3.5739262450914297`*^9}, {
  3.631054725311412*^9, 3.631054760423987*^9}, {3.631054816217359*^9, 
  3.631054818585616*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]", "=", 
  RowBox[{"Root", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["#1", "2"]}], "+", 
      RowBox[{"70", " ", 
       SuperscriptBox["#1", "4"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["#1", "6"]}], "+", 
      SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "All", " ", "the", " ", "variables", " ", "can", " ", "be", " ", "written",
     " ", "in", " ", "Q", 
    RowBox[{"(", "\[Alpha]", ")"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.631054795587401*^9, 3.63105482493195*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"21", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"70", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     RowBox[{"13", " ", 
      SuperscriptBox["#1", "6"]}], "+", 
     SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}]], "Output",
 CellChangeTimes->{3.631055885645404*^9, 3.631056691629902*^9, 
  3.6310567864057913`*^9, 3.631057355902132*^9, 3.6310576277389727`*^9, 
  3.631057800543312*^9, 3.6310578523237143`*^9, 3.6310580576129932`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Z", "[", "4", "]"}], ",", 
     RowBox[{"Z", "[", "2", "]"}]}], "}"}], "]"}], "=", 
  RowBox[{"ToNumberField", "[", 
   RowBox[{
    RowBox[{"4", "+", 
     SqrtBox["17"]}], ",", "\[Alpha]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Redefining", " ", 
    RowBox[{"d", "[", "G", "]"}], " ", "so", " ", "that", " ", 
    RowBox[{"it", "'"}], "s", " ", "in", " ", "Q", 
    RowBox[{"(", "\[Alpha]", ")"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.631054830898671*^9, 3.6310548476842937`*^9}}],

Cell[BoxData[
 RowBox[{"AlgebraicNumber", "[", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"70", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["#1", "6"]}], "+", 
       SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["29", "241"]}], ",", "0", ",", 
     FractionBox["14", "241"], ",", "0", ",", 
     FractionBox["46", "241"], ",", "0", ",", 
     FractionBox["6", "241"], ",", "0"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.631055885677812*^9, 3.6310566916619177`*^9, 
  3.6310567864387493`*^9, 3.6310573559371367`*^9, 3.631057627822007*^9, 
  3.631057800565103*^9, 3.631057852343433*^9, 3.631058057629196*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"funnyAvars", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"g", ",", "h", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "group"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"h", ",", "group"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "group"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.57392598468259*^9, 3.57392598553303*^9}, {
  3.573926035353194*^9, 3.5739260736152487`*^9}, {3.5739265269956617`*^9, 
  3.573926571052092*^9}, {3.573926758207509*^9, 3.573926772694413*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"funnyAvals", "=", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"d", "-", "1"}]], "/.", 
         RowBox[{"{", 
          RowBox[{"d", "\[Rule]", 
           FractionBox[
            RowBox[{
             RowBox[{"Length", "[", "group", "]"}], "+", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Length", "[", "group", "]"}], "2"], "+", "4"}], 
              "]"}]}], "2"]}], "}"}]}], ")"}], 
       RowBox[{"{", 
        RowBox[{
        "A0", ",", "A1", ",", "A2", ",", "A3", ",", "A4", ",", "A5", ",", 
         "A6", ",", "A7"}], "}"}]}], "]"}], ",", "\[Alpha]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.573926181635947*^9, 3.573926206549519*^9}, {
  3.5739263772956047`*^9, 3.573926431166483*^9}, {3.573926761696534*^9, 
  3.573926762279737*^9}, {3.630936426702739*^9, 3.63093643698143*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"funnyArules", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{"funnyAvars", "\[Rule]", "funnyAvals"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5739259130452957`*^9, 3.573925916294672*^9}, {
  3.573926005628351*^9, 3.5739260085159073`*^9}, {3.573926218758554*^9, 
  3.5739262212548027`*^9}, {3.5739267645584507`*^9, 3.5739267671342278`*^9}, {
  3.573926833691436*^9, 3.5739268353209248`*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{278., {3., 8.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
            RowBox[{"AlgebraicNumber", "[", 
             RowBox[{
              RowBox[{"Root", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"1", "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"70", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                  RowBox[{"13", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                  SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
              
              RowBox[{"{", 
               RowBox[{
                FractionBox["911", "482"], ",", "0", ",", 
                RowBox[{"-", 
                 FractionBox["7", "964"]}], ",", "0", ",", 
                RowBox[{"-", 
                 FractionBox["23", "964"]}], ",", "0", ",", 
                RowBox[{"-", 
                 FractionBox["3", "964"]}], ",", "0"}], "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "\[Rule]", 
            RowBox[{"AlgebraicNumber", "[", 
             RowBox[{
              RowBox[{"Root", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"1", "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"70", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                  RowBox[{"13", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                  SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
              
              RowBox[{"{", 
               RowBox[{
                FractionBox["429", "482"], ",", "0", ",", 
                RowBox[{"-", 
                 FractionBox["7", "964"]}], ",", "0", ",", 
                RowBox[{"-", 
                 FractionBox["23", "964"]}], ",", "0", ",", 
                RowBox[{"-", 
                 FractionBox["3", "964"]}], ",", "0"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"\[LeftSkeleton]", "509", "\[RightSkeleton]"}], ",", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
            RowBox[{"AlgebraicNumber", "[", 
             RowBox[{
              RowBox[{"Root", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"1", "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"70", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                  RowBox[{"13", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                  SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], ",", 
              
              RowBox[{"{", 
               RowBox[{
                FractionBox["429", "482"], ",", "0", ",", 
                RowBox[{"-", 
                 FractionBox["7", "964"]}], ",", "0", ",", 
                RowBox[{"-", 
                 FractionBox["23", "964"]}], ",", "0", ",", 
                RowBox[{"-", 
                 FractionBox["3", "964"]}], ",", "0"}], "}"}]}], "]"}]}]}], 
          "}"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{49., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 51, 23796384100602109547, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{52., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 51, 23796384100602109547, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{82., {2., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 51, 23796384100602109547, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{74., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->{Deployed -> True}],
  Out[51]]], "Output",
 CellChangeTimes->{
  3.5739264473167257`*^9, 3.5739267883499737`*^9, 3.573926836069994*^9, 
   3.574079958832417*^9, {3.574080044462965*^9, 3.574080063723605*^9}, 
   3.630245803674368*^9, 3.630246546682508*^9, 3.630246679978922*^9, 
   3.6302467680375223`*^9, {3.630248197576578*^9, 3.63024821390979*^9}, 
   3.630320396806902*^9, 3.630856110957005*^9, 3.6309365910142603`*^9, 
   3.6309370315190487`*^9, 3.630937220196541*^9, 3.6309378505447474`*^9, 
   3.630959223721842*^9, 3.631032797380576*^9, 3.631032849873172*^9, 
   3.631033183568858*^9, 3.631033227538332*^9, 3.631055901811823*^9, 
   3.631056707830679*^9, 3.6310568027366753`*^9, 3.631057372164546*^9, 
   3.6310576443297462`*^9, {3.6310578173817787`*^9, 3.6310578270771503`*^9}, 
   3.631057869112607*^9, 3.631058074317868*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell["Checking our solution ", "Section",
 CellChangeTimes->{{3.6310548790441313`*^9, 3.631054883058682*^9}, {
  3.6310571305434437`*^9, 3.631057155032865*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
For each family of equations getting an output of {0} verifies our solution \
for those equations.\
\>", "Subsubtitle",
 CellChangeTimes->{{3.631057184850869*^9, 3.6310572128484983`*^9}}],

Cell[CellGroupData[{

Cell["\<\
Checking the 40536 equations (Equations 4.1-4.9) verifying that the category \
exists\
\>", "Subsection",
 CellChangeTimes->{{3.631056916000149*^9, 3.631056951931313*^9}, {
  3.6310570793421803`*^9, 3.631057089278064*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ToNumberField", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CategoryEquations", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Z", "[", "4", "]"}], ",", 
          RowBox[{"Z", "[", "2", "]"}]}], "}"}], "]"}], "/.", 
       "funny\[Epsilon]rules"}], "/.", "funny\[Eta]rules"}], "/.", 
     "funnyArules"}], ",", "\[Alpha]"}], "]"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.630937271917885*^9, 3.630937317119576*^9}, {
  3.631032703635306*^9, 3.631032715497819*^9}, {3.631032746946513*^9, 
  3.631032748250065*^9}, {3.631032865275321*^9, 3.631032866356896*^9}, {
  3.631055776408628*^9, 3.6310557963502283`*^9}, {3.63105591197639*^9, 
  3.6310559124231577`*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.6310328186092176`*^9, {3.631032850417351*^9, 3.631032871910283*^9}, 
   3.631033184681182*^9, 3.631033228650794*^9, 3.631055901899726*^9, 
   3.6310560409526176`*^9, 3.631056729967916*^9, 3.631056920266919*^9, 
   3.63105748991406*^9, 3.631057716881629*^9, 3.631057825086273*^9, 
   3.6310579893060713`*^9, 3.63105819386878*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Checking the 64 equations (Equation 4.14) that verify the 8 objects have \
algebra structures\
\>", "Subsection",
 CellChangeTimes->{{3.631056964811598*^9, 3.631057025653118*^9}, {
  3.63105709136621*^9, 3.6310570953263817`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ToNumberField", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Eqn14", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Z", "[", "4", "]"}], ",", 
          RowBox[{"Z", "[", "2", "]"}]}], "}"}], "]"}], "/.", 
       "funny\[Epsilon]rules"}], "/.", "funny\[Eta]rules"}], "/.", 
     "funnyArules"}], ",", "\[Alpha]"}], "]"}], "//", "Union"}]], "Input",
 CellChangeTimes->{
  3.6310558262109337`*^9, {3.631055914440434*^9, 3.631055914727914*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.631055902015915*^9, 3.631056041018388*^9, 
  3.631056920342164*^9, 3.631057490114766*^9, 3.6310579894684067`*^9, 
  3.6310581939957867`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Double-checking the 4608 equations (Equations 4.15 and 4.16) which follow \
from the above\
\>", "Subsection",
 CellChangeTimes->{{3.631057043549028*^9, 3.6310571208548193`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ToNumberField", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ExtraChecks", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Z", "[", "4", "]"}], ",", 
          RowBox[{"Z", "[", "2", "]"}]}], "}"}], "]"}], "/.", 
       "funny\[Epsilon]rules"}], "/.", "funny\[Eta]rules"}], "/.", 
     "funnyArules"}], ",", "\[Alpha]"}], "]"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.631055836064115*^9, 3.631055841976183*^9}, {
  3.631055916424667*^9, 3.6310559167761*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.631055902118394*^9, 3.631056045167534*^9, 
  3.631056924426362*^9, 3.631057494306238*^9, 3.631057994140545*^9, 
  3.6310581980648317`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{883, 645},
WindowMargins->{{Automatic, 55}, {Automatic, 8}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 162, 2, 76, "Title"],
Cell[732, 26, 191, 4, 26, "Subsubtitle"],
Cell[CellGroupData[{
Cell[948, 34, 98, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[1071, 39, 369, 5, 49, "Subsection"],
Cell[1443, 46, 1241, 37, 73, "Input"],
Cell[2687, 85, 2733, 79, 103, "Input"],
Cell[5423, 166, 1185, 34, 95, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6645, 205, 189, 2, 34, "Subsection"],
Cell[6837, 209, 731, 20, 58, "Input"]
}, Open  ]]
}, Open  ]],
Cell[7595, 233, 226, 3, 67, "Section"],
Cell[CellGroupData[{
Cell[7846, 240, 254, 5, 26, "Subsubtitle"],
Cell[8103, 247, 507, 14, 27, "Input"],
Cell[8613, 263, 389, 11, 27, "Input"],
Cell[9005, 276, 646, 19, 43, "Input"],
Cell[9654, 297, 2416, 56, 73, "Input"],
Cell[12073, 355, 1516, 38, 64, "Input"],
Cell[13592, 395, 1694, 38, 79, "Input"],
Cell[15289, 435, 3091, 69, 163, "Input"],
Cell[18383, 506, 2165, 50, 88, "Input"],
Cell[20551, 558, 1209, 27, 58, "Input"],
Cell[21763, 587, 4403, 110, 179, "Input"],
Cell[26169, 699, 4101, 101, 181, "Input"],
Cell[30273, 802, 7556, 178, 301, "Input"],
Cell[37832, 982, 631, 15, 27, "Input"],
Cell[38466, 999, 1183, 30, 91, "Input"],
Cell[39652, 1031, 2075, 54, 201, "Input"],
Cell[41730, 1087, 3816, 101, 203, "Input"],
Cell[45549, 1190, 331, 8, 27, "Input"],
Cell[CellGroupData[{
Cell[45905, 1202, 97, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[46027, 1207, 173, 2, 35, "Subsection"],
Cell[CellGroupData[{
Cell[46225, 1213, 928, 23, 58, "Input"],
Cell[47156, 1238, 732, 21, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47925, 1264, 600, 14, 27, "Input"],
Cell[48528, 1280, 12315, 398, 193, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60880, 1683, 1732, 44, 73, "Input"],
Cell[62615, 1729, 1755, 33, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64407, 1767, 386, 7, 27, "Input"],
Cell[64796, 1776, 14864, 478, 238, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79697, 2259, 532, 12, 27, "Input"],
Cell[80232, 2273, 1735, 45, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82016, 2324, 226, 3, 34, "Subsection"],
Cell[82245, 2329, 17155, 494, 466, "Input"],
Cell[99403, 2825, 17090, 494, 466, "Input"],
Cell[116496, 3321, 17151, 494, 466, "Input"],
Cell[133650, 3817, 17084, 493, 466, "Input"],
Cell[150737, 4312, 17092, 494, 466, "Input"],
Cell[167832, 4808, 17150, 494, 466, "Input"],
Cell[184985, 5304, 17083, 493, 466, "Input"],
Cell[202071, 5799, 17151, 494, 466, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219259, 6298, 250, 5, 34, "Subsection"],
Cell[CellGroupData[{
Cell[219534, 6307, 642, 18, 33, "Input"],
Cell[220179, 6327, 561, 14, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220777, 6346, 584, 16, 39, "Input"],
Cell[221364, 6364, 883, 23, 46, "Output"]
}, Open  ]],
Cell[222262, 6390, 650, 16, 27, "Input"],
Cell[222915, 6408, 1041, 28, 98, "Input"],
Cell[CellGroupData[{
Cell[223981, 6440, 411, 7, 27, "Input"],
Cell[224395, 6449, 8813, 229, 227, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[233247, 6683, 160, 2, 67, "Section"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233444, 6690, 197, 4, 26, "Subsubtitle"],
Cell[CellGroupData[{
Cell[233666, 6698, 232, 5, 34, "Subsection"],
Cell[CellGroupData[{
Cell[233923, 6707, 755, 18, 43, "Input"],
Cell[234681, 6727, 403, 7, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[235133, 6740, 239, 5, 35, "Subsection"],
Cell[CellGroupData[{
Cell[235397, 6749, 525, 15, 27, "Input"],
Cell[235925, 6766, 212, 4, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[236186, 6776, 188, 4, 34, "Subsection"],
Cell[CellGroupData[{
Cell[236399, 6784, 551, 15, 43, "Input"],
Cell[236953, 6801, 210, 4, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

